Evidence for cloud-to-cloud variations in the ratio of polarized thermal dust emission to starlight polarization

The correlation between optical starlight polarization and polarized thermal dust emission can be used to infer intrinsic dust properties. This correlation is quantified by the ratio Rp/p, which has been measured to be 5.42 +/- 0.05 MJy sr^-1 at 353 GHz when averaged over large areas of the sky. We investigate this correlation using newly published stellar polarimetric data densely sampling a continuous sky region of ~4 square degrees at intermediate Galactic latitude. We combine RoboPol optical polarization measurements for 1,430 stars with submillimeter data from the Planck satellite at 353 GHz. We perform linear fits between the Planck (Qs, Us) and optical (qv, uv) Stokes parameters, accounting for the differences in resolution between the two datasets as well as the distribution of clouds along the line of sight. We find that in this region of the sky the Rp/p value is 3.67 +/- 0.05 MJy sr^-1, indicating a significantly shallower slope than that found previously using different stellar samples. We also find significant differences in the fitted slopes when fitting the Qs-qv and Us-uv data separately. We explore two explanations using mock data: miscalibration of polarization angle and variations in Rp/p along the line of sight due to multiple clouds. We show that the former can produce differences in the correlations of Qs-qv and Us-uv, but large miscalibration angles would be needed to reproduce the magnitude of the observed differences. Our simulations favor the interpretation that Rp/p differs between the two dominant clouds that overlap on the sky in this region. The difference in Rp/p suggests that the two clouds may have distinct dust polarimetric properties. With knowledge from the tomographic decomposition of the stellar polarization, we find that one cloud appears to dominate the correlation of Us-uv, while both clouds contribute to the correlation of the Qs-qv data.

==> bset0.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
Created on Tue Oct 29 04:34:23 2024

@author: nidhi
"""
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
Created on Thu Feb  8 14:37:33 2024

@author: nidhi
"""
  



import matplotlib.pyplot as plt
import numpy as np
import healpy as hp 
import os
import pandas as pd
from astropy.coordinates import SkyCoord, Galactic
from scipy.optimize import fmin_powell
import sys
from scipy.stats import norm


cut = ' b = 0 with 450-2000- nside 256_ 20 arcmin resolution' 
num_samples = 10000 # adjust the no of sample for Monte Carlo simulation
Smooth = 20 # adjust the smoothing resolution for maps (arc-mins)
nside = 256
nside_out = 256
 
""" 
ROTATION : function to rotate from equatorial system of coorinates to Galatic
"""

def rotation(data_q,data_u, RA, DEC, Cqq, Cuu):
    
    # Define the angles ( radians)
    alpha_ngp = np.radians(192.8595)  # North Galactic Pole (NGP) right ascension
    delta_ngp = np.radians(27.1283)  # NGP declination
    alpha = RA      # Ra of the star (radians)
    delta = DEC # Dec of the star (radians)
   
    
    n = len(data_q)
    
    Q_robo = [] # rotated stokes parameter Q
    U_robo = [] # rotated stokes parameters U
    Q_robo_err = [] # error in Q
    U_robo_err = [] # error in U
  
    for i in range(n):
        
        # Calculate the components of the equation
        X = np.sin(alpha_ngp - alpha[i])*np.cos(delta_ngp)
        Y = np.sin(delta_ngp) * np.cos(delta[i]) - np.sin(delta[i]) * np.cos(alpha_ngp - alpha[i])*np.cos(delta_ngp)
       
        # Calculate theta_G using tan2 inverse
        theta_gal_diff = np.arctan2(X,Y)
        
        #theta_gal_double  = 2*theta_gal_diff % np.pi ..... Here I did mistake!
        theta_gal_diff = theta_gal_diff % np.pi #......... correct
        
        theta_gal_double = 2* theta_gal_diff
       
        #rotated stokes parameters
        q_gal = data_q[i]*np.cos(theta_gal_double ) + data_u[i]*np.sin(theta_gal_double)
        u_gal = -1*data_q[i]*np.sin(theta_gal_double + np.radians(0)) + data_u[i]*np.cos(theta_gal_double + np.radians(0))
        
        u_gal = 1*u_gal
        q_gal = 1*q_gal
        
        Q_robo.append(q_gal)
        
        U_robo.append(u_gal)
        
         #Cqu  = 0
         # C^gal = R C^eq R^T
        C_q_gal = np.cos(theta_gal_double)**2 * Cqq[i] +  np.sin(theta_gal_double)**2 * Cuu[i] #sigma_u_gal and sigma_q_gal are covariances
        C_u_gal = np.sin(theta_gal_double)**2 * Cqq[i] + np.cos(theta_gal_double)**2 * Cuu[i]
        

        Q_robo_err.append(C_q_gal)
        U_robo_err.append(C_u_gal)
       
    return Q_robo, U_robo, Q_robo_err, U_robo_err


"""
Wighted mean: Defined a function to calculate the weighted mean and error for number of stars in a pixel
"""

def weighted_mean_and_error(Signal, Error, Indices):
    
    
    
    
    Weights = 1/Error #convert uncertainities to weights. Errors are covariances and weights = 1/varinace
    
    n = len(Indices) # denotes the number of stars in a pixel
    
    signal_fresh = [] # A small subgroup that store the the data of stars which belong to same pixel
  
    weights_fresh = [] # A small subgroup stores the weights of stars which belong to same pixel
    
    
    for i in range(n):
        
        signal_fresh.append(Signal[Indices[i]]) # data is stored in this
        
        weights_fresh.append(Weights[Indices[i]]) # data is stores in this
        
    
    signal_fresh = np.array(signal_fresh) # convert list into array
    weights_fresh = np.array(weights_fresh) # convert list into array
    
    #print("weights_fresh", weights_fresh)
    
    mean_weights = np.mean(weights_fresh) # mean of the weights
    
    
    #print('W', mean_weights)
    weighted_sum_numerator = np.sum(signal_fresh*weights_fresh)
    
    weighted_sum_denominator = np.sum(weights_fresh)
    
    Avg_value = weighted_sum_numerator / weighted_sum_denominator
    
    #signal_weighted.append(Avg_value) #Final aweighted_mean
    
    
    if n > 1 :
        
        
        # Calculate terms
        sum_w = np.sum(weights_fresh)
        sum_wx = np.sum(weights_fresh * signal_fresh)
        sum_wx2 = np.sum(weights_fresh * signal_fresh**2)
    
        # Compute the biased weighted variance
        numerator = sum_wx2 * sum_w - sum_wx**2
        denominator = sum_w**2
    
        variance = numerator / denominator
        
        Sigma = np.sqrt(variance)
        
# =============================================================================
#         A = np.sum((signal_fresh*weights_fresh - mean_weights*Avg_value)**2)
#         
#         B = -2*Avg_value*np.sum(( weights_fresh- mean_weights )*(signal_fresh*weights_fresh - mean_weights*Avg_value))
#         
#         C = (Avg_value**2)*np.sum((weights_fresh - mean_weights )**2)
#         
#         D = A + B + C
#         
#         F = n*D/(n-1)
#         
#         G = weighted_sum_denominator**2
#         
#         Sigma = np.sqrt(F/G)
# =============================================================================
    
    else:
        
        #Sigma = 1/np.sqrt(int(weights_fresh))
        #Sigma = 1 / np.sqrt(float(weights_fresh))
        Sigma = 1 / np.sqrt(weights_fresh.item())


        
    #Error_weighted.append(Sigma)
    
    return Avg_value, Sigma



def chi_squared(a, Qs, Us, qv, uv, CQQ, CQU, CUU, Array_q_v_sigma, Array_u_v_sigma):
    # Only `a` is taken as input, `b` is set to 0
    V = np.array([Qs - a * qv, Us - a * uv])  # Calculate the V vector with b=0
    M = np.array([[CQQ + a**2 * Array_q_v_sigma**2, CQU], 
                  [CQU, CUU + a**2 * Array_u_v_sigma**2]])  # Calculate the M matrix
    M_t = M.T
    M_t_inv = np.linalg.inv(M_t)  # Calculate the inverse of M
    chi_sq = np.sum(np.matmul(np.matmul(V.T, M_t_inv), V))  # Calculate χ^2
    return chi_sq


def chi_squared_2(a, U, u, C_uu, su):
    # Only `a` is taken as input, `b` is set to 0
    V = U - a * u  # Calculate V with b=0
    M = C_uu + a**2 * su**2
    Minv = 1. / M
            
    d = V * Minv * V.T
    chi_sq = np.sum(d)  # Calculate χ^2
    return chi_sq









# =============================================================================
# """Minimise chi_square"""
# 
# def chi_squared(a_b, Qs, Us, qv, uv, CQQ, CQU, CUU, Array_q_v_sigma, Array_u_v_sigma):
#     a, b = a_b  # Extract parameters a and b from the input array
#     
#     V = np.array([Qs - a * qv - b, Us - a * uv - b])  # Calculate the V vector
#     M = np.array([[CQQ + a**2 * Array_q_v_sigma**2, CQU], [CQU, CUU + a**2 * Array_u_v_sigma**2]])  # Calculate the M matrix
#     M_t = M.T
#     M_t_inv = np.linalg.inv(M_t)  # Calculate the inverse of M
#     chi_sq = np.sum(np.matmul(np.matmul(V.T, M_t_inv), V))  # Calculate χ^2
#     return chi_sq
# 
# 
# def chi_squared_2(a_b, U, u , C_uu, su):
#     
#     # estimate chi^2 for Uu
#     a, b = a_b # Extract parameters a and b from the input array
#     V = U - a*u - b
#     M = C_uu + a**2*su**2
#     Minv = 1./M
#             
#     d = V*Minv*V.T
#     chi_sq = np.sum(d)  # Calculate χ^2
#     return chi_sq
# 
# 
# =============================================================================

"""
Main Program starts here
"""

os.chdir('/home/nidhi/Desktop2/2024_1_21_ROBOPOL') # 
data = pd.read_csv('TestPatch-ISM-Nneighb_30_pv_990000.csv', skiprows= 3) # read the file

# Store Ra and Dec Values 
data_Ra = np.array(data['RA'].tolist()) # Right ascension
data_Dec = np.array(data['Dec'].tolist()) # Declination

#load q, u, p, evpa values and their associated errors
data_q = np.array(data['q_obs'].tolist())*100 # stoke parameter q
data_u= np.array(data['u_obs'].tolist())*100 # stoke parameter u
data_q_er = np.array(data['s_q'].tolist())*100# error with q
data_u_er = np.array(data['s_u'].tolist())*100# error with u

Cqq = data_q_er**2
Cuu = data_u_er**2


# Convert ra and dec into galatic coordinates
c = SkyCoord(data_Ra, data_Dec, frame = 'icrs', unit = 'deg')
coordinates_galatic = c.transform_to(Galactic) # contains the transformed galatic coordinat

lon_ra = coordinates_galatic.l.value
lat_dec = coordinates_galatic.b.value


# convert RA,DEC in radians
RA = c.ra.radian
DEC = c.dec.radian


# Obtaining stokes parameters after rotation.
Q_rp_f, U_rp_f, Q_rp_er, U_rp_er = np.array(rotation(data_q, data_u, RA, DEC, Cqq, Cuu))


""" 
We will use the galatic coordinates found above to make a full sky map and 
find out the pixel indices to which the coordinates of stars belong to"
"""

                  
npix = hp.nside2npix(nside)    # find out the no. of pixels cooresponding to nside  
m_q = np.zeros(npix) # empty map with desired pixels for q 
m_u = np.zeros(npix) # empty map with desired pixels for u


# fetch the longitude and latitude from coordinates
lon = np.array(coordinates_galatic.l.deg)
lat = np.array(coordinates_galatic.b.deg)


theta = np.radians(90. - lat)
phi = np.radians(lon)

#convert to HEALPix indices

pixel_indices = hp.ang2pix(nside, theta, phi)

T = np.unique(pixel_indices) #Converted the array into a sorted one and get rid of repeated indices

# To store q, u values
Q_signal_weighted = []

Q_Error_weighted = []

U_signal_weighted = []

U_Error_weighted = []


# Loop through unique values
for value in T:
    
    Indices = np.where(np.array(pixel_indices) == value)[0] # Indices of the stars that belong to same pixel for nside = 256
    
    q_v, q_v_err = weighted_mean_and_error(Q_rp_f, Q_rp_er, Indices)
    
    u_v, u_v_err = weighted_mean_and_error(U_rp_f, U_rp_er, Indices)
    
    Q_signal_weighted.append(q_v)
    
    U_signal_weighted.append(u_v)
    
    Q_Error_weighted.append(q_v_err)
    
    U_Error_weighted.append(u_v_err)
    


Q_signal_weighted, Q_Error_weighted, U_signal_weighted, U_Error_weighted = map(np.array, [Q_signal_weighted, Q_Error_weighted, U_signal_weighted, U_Error_weighted])


#print(np.mean(np.array(U_Error_weighted)/np.array(Q_Error_weighted)))
    
# create a map using those pixel_indices
m_q[T] = Q_signal_weighted
m_u[T] = U_signal_weighted

# Set the center coordinates (longitude and latitude)
lon_center = 103.25  # Longitude in degrees
lat_center = 22.25   # Latitude in degrees

# Set the pixel resolution
xsize = 150
ysize = 100

# Creating a mask
mask_outside_T = np.ones(npix, dtype=bool) # a map with all ones
mask_outside_T[T] = False # pixels with data are equated to zero


#changing the smoothing to see if it makes any difference Use the variable Smooth aboveto do that

s = (float(Smooth)/60.)*(np.pi/180.)/np.sqrt(8.*np.log(2.))
smoothed_map_q = np.zeros_like(m_q)
smoothed_map_u = np.zeros_like(m_u)


phi, theta = np.radians(hp.pix2ang(nside, T, lonlat=True))

for value in T:
    
    m_sum_q = 0
    m_sum_u = 0
    denominator_Sum = 0
    
    
    # Find the coordinates of neighbours
    phi_i, theta_i = np.radians(hp.pix2ang(nside, value , lonlat=True))
    # Distance between pixel values and neighbours
    xi = (phi_i - phi)** 2 + (theta_i - theta)** 2
    
    m_sum_q = np.sum(m_q[T] * np.exp(-xi / (2.0*s** 2)))
    m_sum_u = np.sum(m_u[T] * np.exp(-xi / (2.0* s** 2)))
    denominator_Sum = np.sum(np.exp(-xi / (2.0*s** 2)))
         
         
     
         
    smoothed_map_q[value] =  m_sum_q/denominator_Sum 
    smoothed_map_u[value] =  m_sum_u/denominator_Sum

    
    
# Set the value for pixels outside of T (e.g., NaN)
smoothed_map_q[mask_outside_T] = np.nan
smoothed_map_u[mask_outside_T] = np.nan
Q_v = smoothed_map_q[T]
U_v = smoothed_map_u[T]


#plt.figure(figsize=(22, 18))


# Use hp.gnomview to create the Gnomonic projection
hp.gnomview(smoothed_map_q, rot=[lon_center, lat_center], title="Q_v Robopol", unit="uK",  xsize=xsize, ysize=ysize, cmap = 'jet',)

# Display the plot
plt.show()

# Use hp.gnomview to create the Gnomonic projection
hp.gnomview(smoothed_map_u, rot=[lon_center, lat_center], title="U_v Robopol", unit="uK",  xsize=xsize, ysize=ysize, cmap = 'jet',)

# Display the plot
plt.show()



""" 
Planck Maps: Opening Planck Maps and downgrading to nside = 256 and plotting
"""


# FITS file
filename = 'SRoll20_353psb_smdg_20arcmin_Nside256_KCMB.fits'


# Read the FITS file using healpy
Q_map = hp.read_map(filename, field=1)  # Q polarization map
U_map = hp.read_map(filename, field=2)  # U polarization map
U_map = -1*U_map
# Read the FITS file using healpy
CQQ_0 = hp.read_map(filename, field=6)  # cov QQ polarization map
CQU_0 = hp.read_map(filename, field=7)  # cov QU polarization map
CUU_0 = hp.read_map(filename, field=8)  # cov UU polarization map


# =============================================================================
# cqq = '/home/nidhi/Desktop2/2024_1_21_ROBOPOL/CQQ.fits'
# cqu = '/home/nidhi/Desktop2/2024_1_21_ROBOPOL/CQU.fits'
# cuu = '/home/nidhi/Desktop2/2024_1_21_ROBOPOL/CUU.fits'
# CQQ_0 = hp.read_map(cqq)
# CQU_0 = hp.read_map(cqu)
# CUU_0 = hp.read_map(cuu)
# =============================================================================


# =============================================================================
# # Calculate the FWHM (Full Width at Half Maximum) for smoothing
# fwhm = (np.sqrt(float(Smooth)**2 - 5.**2)/60.) * (np.pi/180) # Smooth arcmin
# 
# #Smooth the map using healpy.sphtfunc.smoothing
# Q_map = hp.sphtfunc.smoothing(Q_map, fwhm=fwhm)
# 
# #Smooth the map using healpy.sphtfunc.smoothing
# U_map = hp.sphtfunc.smoothing(U_map, fwhm=fwhm)
# 
# 
# 
# # Downgrade to the desired nside (e.g., 256)
# 
# Q_map = hp.ud_grade(Q_map, nside_out=nside_out)
# U_map = hp.ud_grade(U_map, nside_out=nside_out)
# 
# CQQ_0 = hp.ud_grade(CQQ_0P, nside_out = nside_out, power = 2)
# CQU_0 = hp.ud_grade(CQU_0P, nside_out = nside_out, power = 2)
# CUU_0 = hp.ud_grade(CUU_0P, nside_out = nside_out, power = 2)
# 
# 
# =============================================================================


U_s = U_map[T]

Q_s = Q_map[T]

# =============================================================================
# CQQP = np.array(CQQ_0P[T])*287.45**2
# CQUP = np.array(CQU_0P[T])*287.45**2
# CUUP = np.array(CUU_0P[T])*287.45**2
# 
# =============================================================================
CQQ = np.array(CQQ_0[T])*287.45**2
CQU = np.array(CQU_0[T])*287.45**2
CUU = np.array(CUU_0[T])*287.45**2

# =============================================================================
# # Read the FITS file using healpy
# Q_map = hp.read_map(filename, field=1)  # Q polarization map
# U_map = hp.read_map(filename, field=2)  # U polarization map
# U_map = -1*U_map
# # Read the FITS file using healpy
# CQQ_0P = hp.read_map(filename, field=7)  # cov QQ polarization map
# CQU_0P = hp.read_map(filename, field=8)  # cov QU polarization map
# CUU_0P = hp.read_map(filename, field=9)  # cov UU polarization map
# 
# 
# # =============================================================================
# # cqq = '/home/nidhi/Desktop2/2024_1_21_ROBOPOL/CQQ.fits'
# # cqu = '/home/nidhi/Desktop2/2024_1_21_ROBOPOL/CQU.fits'
# # cuu = '/home/nidhi/Desktop2/2024_1_21_ROBOPOL/CUU.fits'
# # CQQ_0 = hp.read_map(cqq)
# # CQU_0 = hp.read_map(cqu)
# # CUU_0 = hp.read_map(cuu)
# # =============================================================================
# 
# 
# # Calculate the FWHM (Full Width at Half Maximum) for smoothing
# fwhm = (np.sqrt(float(Smooth)**2 - 5.**2)/60.) * (np.pi/180) # Smooth arcmin
# 
# #Smooth the map using healpy.sphtfunc.smoothing
# Q_map = hp.sphtfunc.smoothing(Q_map, fwhm=fwhm)
# 
# #Smooth the map using healpy.sphtfunc.smoothing
# U_map = hp.sphtfunc.smoothing(U_map, fwhm=fwhm)
# 
# 
# 
# # Downgrade to the desired nside (e.g., 256)
# 
# Q_map = hp.ud_grade(Q_map, nside_out=nside_out)
# U_map = hp.ud_grade(U_map, nside_out=nside_out)
# 
# CQQ_0 = hp.ud_grade(CQQ_0P, nside_out = nside_out, power = 2)
# CQU_0 = hp.ud_grade(CQU_0P, nside_out = nside_out, power = 2)
# CUU_0 = hp.ud_grade(CUU_0P, nside_out = nside_out, power = 2)
# 
# 
# 
# =============================================================================
# =============================================================================
# 
# U_s = U_map[T]
# 
# Q_s = Q_map[T]
# 
# # =============================================================================
# # CQQP = np.array(CQQ_0P[T])*287.45**2
# # CQUP = np.array(CQU_0P[T])*287.45**2
# # CUUP = np.array(CUU_0P[T])*287.45**2
# # 
# # =============================================================================
# CQQ = np.array(CQQ_0[T])*287.45**2
# CQU = np.array(CQU_0[T])*287.45**2
# CUU = np.array(CUU_0[T])*287.45**2
# =============================================================================

#print(CQQ/CQQP)
m_planck_q = np.zeros(npix)
m_planck_u = np.zeros(npix)


m_planck_q[T] = Q_map[T]
m_planck_u[T] = U_map[T]

# Set the value for pixels outside of T (e.g., NaN)
m_planck_q[mask_outside_T] = np.nan
m_planck_u[mask_outside_T] = np.nan

#Viewing the maps
hp.gnomview(m_planck_q, rot =[lon_center, lat_center], title="Q_s Planck",  xsize=xsize, ysize=ysize, cmap = 'jet')
plt.show()


hp.gnomview(m_planck_u, rot =[lon_center, lat_center], title="U_s Planck", xsize=xsize, ysize=ysize, cmap = 'jet')
plt.show()


"""
Rotation Check: Compute the delta angle to check is my roatation is correct for not
"""
# Compute the ratio ∆ψs/v using arctan2
delta_psi_sv = 0.5*np.arctan2((U_s * Q_v - Q_s * U_v) , -1* (Q_s * Q_v + U_s * U_v))  

# Convert the result from radians to degrees if needed
delta_psi_sv_deg = np.median(np.degrees(delta_psi_sv))
plt.figure()
print(" delta_psi_sv_deg  : ",delta_psi_sv_deg)
# Plot the histogram
plt.hist(np.degrees(delta_psi_sv), bins=50, color='b', alpha=0.7)
plt.xlabel('delta_psi_sv (degrees)')
plt.ylabel('Frequency')
plt.title('Histogram of delta_psi_sv in degrees')
plt.show()

"""
Coorelation: Pearson Coeffiecients
"""
# Calculate the Pearson correlation coefficient
corr_coefficient1 = np.corrcoef(Q_v,Q_s)[1, 0]
corr_coefficient2 = np.corrcoef(U_v,U_s)[1, 0]

print("Pearson Correlation Coefficient Q:", corr_coefficient1)
print("Pearson Correlation Coefficient U:", corr_coefficient2)


# Assuming Q_s, U_s, Q_v, U_v are numpy arrays
Qs_Us = np.column_stack((Q_s, U_s))
Qv_Uv = np.column_stack((Q_v, U_v))

# Flatten the arrays for the scatter plot
flat_Qs_Us = Qs_Us.flatten()
flat_Qv_Uv = Qv_Uv.flatten()

# Calculate the combined Pearson correlation coefficient
combined_corr_coefficient = np.corrcoef(flat_Qs_Us, flat_Qv_Uv)[1, 0]

print("Combined Pearson Correlation Coefficient for Scatter Plot: ", combined_corr_coefficient)


# Convert the Planck map to MJy/Str
planck_map_Q = Q_s*287.450
# Convert the Planck map to MJy/Str
planck_map_U = U_s*287.450




plt.figure()
# Define hex color codes for the exact shades you want
orange_color = "#FF7F0E"  # Hex code for a specific orange
blue_color = "#1F77B4"    # Hex code for a specific blue

""" 
Plotting begins here!
"""

#line fit based on chi_sqaure minimisation for Q 

x =  Q_v
y = Q_s*287.450
y_errors = CQQ
x_errors = Q_Error_weighted


d = np.linspace(-0.01, 0.025, 1000)
initial_guess_2 = [-2.5]

# Use fmin_powell to find the parameters that minimize chi_squared
result_Q = fmin_powell(chi_squared_2, initial_guess_2, args=(y, x, y_errors, x_errors ))

# Extract the optimized parameters



a_optimized = float(result_Q[0])  # Ensure it’s a scalar
print(a_optimized)
# Prepare arrays to store samples for error estimation
  # Adjust as needed
A = [a_optimized]  # Save the initial optimized value of 'a'

# Error limits
limit_decide = np.mean(x_errors)
lower_limit = -1 * limit_decide
upper_limit = limit_decide

# Redirect stdout to null object to suppress output during minimization
original_stdout = sys.stdout
with open(os.devnull, 'w') as devnull:
    sys.stdout = devnull
    
    for i in range(num_samples): #adjust above in the code starting
    
    
        resampled_indices = np.random.choice(len(x), size=len(x), replace=True)
        new_x = x[resampled_indices]
        new_x_errors = x_errors[resampled_indices]
        new_y = y[resampled_indices]
        new_y_errors = y_errors[resampled_indices]

        # Minimize chi_squared again with perturbed data
        result_2 = fmin_powell(chi_squared_2, initial_guess_2, args=(new_y, new_x, new_y_errors, new_x_errors), full_output=True, retall=True)

        # Extract the best fit 'a' and append only if it's a scalar
        a_bestfit = float(result_2[0])
    
        A.append(a_bestfit)

# Restore original stdout
sys.stdout = original_stdout

# Fit a Gaussian to the histogram of 'A' values
mu, std = norm.fit(A)
#Plot the histogram of A
plt.hist(A, bins=30, density=True, color='blue', alpha=0.7, label='Histogram')  # Normalized to match Gaussian PDF

# Generate Gaussian fit
xmin, xmax = plt.xlim()  # Get x-axis limits from the histogram
x_values = np.linspace(xmin, xmax, 100)  # Use a new variable name instead of 'x'
p = norm.pdf(x_values, mu, std)  # Gaussian probability density function
plt.plot(x_values, p, 'r-', label=f'Gaussian Fit\n$\mu={mu:.2f}$, $\sigma={std:.2f}$')  # Overlay Gaussian curve

# Add labels, title, and legend
plt.title('Histogram of Slopes with Gaussian Fit')
plt.xlabel('Best-fit Parameter Sloes for Q vs q ')
plt.ylabel('Density')
plt.legend()

# Display the plot
plt.show()


print("Mean :", mu)
print("Standard deviation:", std)

plt.figure()
# Plot the data and the fit line
orange_color = 'orange'
plt.errorbar(x, y, xerr=x_errors, yerr=np.sqrt(y_errors), fmt='o', label='q vs Q', color=orange_color)
plt.plot(d, a_optimized * d, label=f'q vs Q (a={a_optimized:.2f} ± {std:.2f})')
plt.xlabel('q , u')
plt.ylabel('Q , U')
plt.legend()
plt.show()

#plt.figure()

#line fit based on chi_sqaure minimisation for U
x =  U_v
y = U_s*287.450
y_errors = CUU
x_errors = U_Error_weighted

# Use minimize to find the parameters that minimize chi_squared
result_U = fmin_powell(chi_squared_2, initial_guess_2, args=(y, x, y_errors, x_errors ))

# Extract the optimized parameters

a_optimized = float(result_U[0])
print(a_optimized)


# here we will start the process of finding errors in estimated slopes
A = [] #saves the values of a 
#B = [] # saves the values of b


A.append(a_optimized) # first value is stored for a
#B.append(b_optimized) # first value is stored for b

limit_decide = np.mean(x_errors)

# Specify the range for the errors
lower_limit = -1*limit_decide
upper_limit = limit_decide


# Save the original stdout
original_stdout = sys.stdout

# Redirect stdout to null object
with open(os.devnull, 'w') as devnull:
    sys.stdout = devnull
    
    
    for i in range(num_samples): #adjust above in the code starting
    
    
        resampled_indices = np.random.choice(len(x), size=len(x), replace=True)
        new_x = x[resampled_indices]
        new_x_errors = x_errors[resampled_indices]
        new_y = y[resampled_indices]
        new_y_errors = y_errors[resampled_indices]

    
    #for i in range(num_samples):
        
        
        # Generate random errors and create new_x
        #new_x = np.array([value + np.random.uniform(lower_limit, upper_limit) for value in x])
        #new_x = np.random.choice(x, size=(len(x)), replace=True)
        # fmin_powell to minimize chi_squared
        result_2 = fmin_powell(chi_squared_2, initial_guess_2, args=(new_y, new_x, new_y_errors, new_x_errors), full_output=True, retall=True)
        a_bestfit = float(result_2[0])
       
        A.append(a_bestfit)

       

# Restore the original stdout
sys.stdout = original_stdout

# Fit a Gaussian to the histogram
mu, std = norm.fit(A)
print("Mean :", mu)
print("Standard deviation:", std)

# Plot the data and the fit
plt.errorbar(x, y , xerr= x_errors , yerr= np.sqrt(y_errors) , fmt='o', label = ' u vs U ', color=blue_color)
#plt.scatter(x, y, label='q vs Q', color='blue', marker='*')
plt.rcParams["font.size"] = 14
#plt.errorbar(x, y, xerr=x_errors, yerr=np.sqrt(y_errors), fmt='o', label='q vs Q', color=orange_color)
plt.plot(d, a_optimized * d, label=f'u vs U (a={a_optimized:.2f} ± {std:.2f})')
plt.xlabel('q , u')
plt.ylabel('Q , U')
plt.legend()
plt.show()
plt.title(f'Correlation by pixels of q vs Q and u vs U {cut}' )

plt.figure()
# Fit a Gaussian to the histogram of 'A' values
mu, std = norm.fit(A)
#Plot the histogram of A
plt.hist(A, bins=30, density=True, color='blue', alpha=0.7, label='Histogram')  # Normalized to match Gaussian PDF

# Generate Gaussian fit
xmin, xmax = plt.xlim()  # Get x-axis limits from the histogram
x_values = np.linspace(xmin, xmax, 100)  # Use a new variable name instead of 'x'
p = norm.pdf(x_values, mu, std)  # Gaussian probability density function
plt.plot(x_values, p, 'r-', label=f'Gaussian Fit\n$\mu={mu:.2f}$, $\sigma={std:.2f}$')  # Overlay Gaussian curve

# Add labels, title, and legend
plt.title('Histogram of Slopes with Gaussian Fit')
plt.xlabel('Best-fit Parameter Sloes for U vs u ')
plt.ylabel('Density')
plt.legend()

# Display the plot
plt.show()


print("Mean :", mu)
print("Standard deviation:", std)

# Save the figure
# Get the current figure manager



plt.savefig(f'Correlation_{cut}.png', bbox_inches='tight', dpi=300)


plt.figure()


# Combined fit or the best-fit

initial_guess = [-5.42/287.45]
result = fmin_powell(chi_squared, initial_guess, args=(Q_s, U_s, Q_v, U_v, CQQ/287.450**2, CQU/287.450**2, CUU/287.450**2, Q_Error_weighted, U_Error_weighted))

best_fit_a = result[0]

print(f"Best-fit a: {best_fit_a*287.45}")
#print(f"Best-fit b: {best_fit_b*287.45}")


# here we will start the process of finding errors in estimated slopes
A = [] #saves the values of a 
B = [] # saves the values of b


A.append(best_fit_a*287.45) # first value is stored for a
#B.append(best_fit_b*287.45) # first value is stored for b


# Flatten Q_v and U_v to ensure they are 1D arrays
flat_Q_v = Q_v.flatten()
flat_U_v = U_v.flatten()

# Redirect stdout to null object
# Generate random samples for Q_v and U_v
new_Q_v_samples = np.random.choice(flat_Q_v, size=(num_samples, len(flat_Q_v)), replace=True)
new_U_v_samples = np.random.choice(flat_U_v, size=(num_samples, len(flat_U_v)), replace=True)
print("hello")

import time

start_time = time.time()
# Save the original stdout
original_stdout = sys.stdout

# Redirect stdout to null object
with open(os.devnull, 'w') as devnull:
    sys.stdout = devnull
    
    # Loop over bootstrap samples and run optimization
    for i in range(num_samples): #adjust above in the code starting
        
        # Generate random errors and create new_x
        
        # Generate random samples for x and x_errors together
        resampled_indices = np.random.choice(len(Q_s), size=len(Q_s), replace=True)
        
        new_Q_s = Q_s[resampled_indices]
        new_U_s = U_s[resampled_indices]
        new_Q_v = Q_v[resampled_indices]
        new_U_v = U_v[resampled_indices]
        new_CQQ = CQQ[resampled_indices]
        new_CQU = CQU[resampled_indices]
        new_CUU = CUU[resampled_indices]
        new_Q_Error_weighted = Q_Error_weighted[resampled_indices]
        new_U_Error_weighted = U_Error_weighted[resampled_indices]
    
    
        result = fmin_powell(chi_squared, initial_guess, args=(new_Q_s, new_U_s, new_Q_v, new_U_v, new_CQQ/287.450**2, new_CQU/287.450**2, new_CUU/287.450**2, new_Q_Error_weighted, new_U_Error_weighted), full_output=True, retall=True)
        
        # Extract the best-fit parameters
        A.append(result[0][0]*287.450)

    

    # Perform vectorized optimization using fmin_powell and store results in a list
    
        #A.append(float(result[0]))

        #B.append(result[0][1])
       
# Restore the original stdout
sys.stdout = original_stdout

end_time = time.time()
# Extract only the necessary information from the results


# Calculate and print the elapsed time
elapsed_time = end_time - start_time
print(f"Elapsed time: {elapsed_time} seconds")
# Fit a Gaussian to the histogram
mu, std = norm.fit(A)
print("Mean :", mu)
print("Standard deviation:", std)

mu, std = norm.fit(A)
#Plot the histogram of A
plt.hist(A, bins=30, density=True, color='blue', alpha=0.7, label='Histogram')  # Normalized to match Gaussian PDF

# Generate Gaussian fit
xmin, xmax = plt.xlim()  # Get x-axis limits from the histogram
x_values = np.linspace(xmin, xmax, 100)  # Use a new variable name instead of 'x'
p = norm.pdf(x_values, mu, std)  # Gaussian probability density function
plt.plot(x_values, p, 'r-', label=f'Gaussian Fit\n$\mu={mu:.2f}$, $\sigma={std:.2f}$')  # Overlay Gaussian curve

# Add labels, title, and legend
plt.title('Histogram of Slopes with Gaussian Fit')
plt.xlabel('Best-fit Parameter Sloes for Q, U vs q, u ')
plt.ylabel('Density')
plt.legend()

# Display the plot
plt.show()



print("Mean :", mu)
print("Standard deviation:", std)


plt.figure()
best_fit_b= 0.00
# Now plotting with properly formatted strings
plt.plot(d, best_fit_a * 287.45 * d + best_fit_b * 287.45, 
         label=f'Q,U vs. q,u Joint Fit (a={best_fit_a * 287.45:.2f} ± {std:.2f}, b={best_fit_b * 287.45:.2f})', 
         linestyle='--', color='black')
#plt.plot(d, best_fit_a*287.45 * d + best_fit_b*287.45, label=f'Q,U vs. q,u Joint Fit (a={best_fit_a*287.45:.2f} \u00B1 {std:.2f}, b={best_fit_b*287.45:.2f})', linestyle='--', color = 'black')
plt.legend()

# Add Planck Line
# Plot the data and the fit

plt.xlabel('q , u')
plt.ylabel('Q , U')
#plt.grid()
plt.legend()

plt.title(f'Joint Correlation by pixels of q, u and Q, U {cut}')
plt.show()

plt.plot(d, -1*5.42*d , label= 'Planck fit 5.42 MJy/Sr', color = 'blue', linestyle = '--')


## plot the data points
x =  U_v
y = U_s*287.450
y_errors = CUU
x_errors = U_Error_weighted
plt.errorbar(x, y , xerr= x_errors , yerr= np.sqrt(y_errors), fmt='o', label = ' u vs U ',)


x =  Q_v
y = Q_s*287.450
y_errors = CQQ
x_errors = Q_Error_weighted

plt.errorbar(x, y , xerr= x_errors , yerr= np.sqrt(y_errors) , fmt='o', label = ' q vs Q ')



plt.legend()
plt.show()
figsize=(22, 18)
plt.savefig(f'Bestfit_{cut}.png', bbox_inches='tight', dpi=300) 

plt.show()








